Constrained Reinforcement Learning for Robotics via Scenario-Based Programming

Deep reinforcement learning (DRL) has achieved groundbreaking successes in a wide variety of robotic applications. A natural consequence is the adoption of this paradigm for safety-critical tasks, where human safety and expensive hardware can be involved. In this context, it is crucial to optimize the performance of DRL-based agents while providing guarantees about their behavior. This paper presents a novel technique for incorporating domain-expert knowledge into a constrained DRL training loop. Our technique exploits the scenario-based programming paradigm, which is designed to allow specifying such knowledge in a simple and intuitive way. We validated our method on the popular robotic mapless navigation problem, in simulation, and on the actual platform. Our experiments demonstrate that using our approach to leverage expert knowledge dramatically improves the safety and the performance of the agent.

==> sections/code/robotic_navigation_bppy_scenarios_7-6-2022_clean.py <==
import bppy
import random as rand
from bppy import *

iteration_counter = 0
stale_counter = 0  # For testing purpose
stale_action = None  # For testing purpose
def get_random_action():
    global stale_counter
    global stale_action
    act = random.uniform(0, 3)
    random_state = [random.uniform(0, 1), random.uniform(0, 1), random.uniform(0, 1), random.uniform(0, 1), random.uniform(0, 1), random.uniform(0, 1), random.uniform(0, 1), random.uniform(0, 1), random.uniform(0, 5)]

    if act < 1:
        requested_ev = BEvent("SBP_MoveForward")
    elif act < 2:
        requested_ev = BEvent("SBP_TurnRight")
    else:
        requested_ev = BEvent("SBP_TurnLeft")

    requested_ev.data['state'] = random_state
    if abs(act - 1.534) < 0.1:
        stale_counter = 8

    if stale_counter > 0:
        requested_ev = stale_action
        stale_counter -= 1
    else:
        stale_action = requested_ev
    # print(requested_ev)
    return requested_ev


FWD_DIR = 0.5
FWD_DIR_TOLERANCE = 0.1
MINIMAL_CLEARANCE = 0.30
MINIMAL_FWD_CLEARANCE = 0.35
# scenario 5: if target is straight ahead, move FWD !
def SBP_avoid_turning_when_clear():
    blockedEvList = []
    waitforEvList = [BEvent("SBP_MoveForward"), BEvent("SBP_TurnLeft"), BEvent("SBP_TurnRight")]
    while True:
        lastEv = yield {waitFor: waitforEvList, block: blockedEvList}
        # print("{} in SBP_avoid_turning_when_clear iteration: {}".format(lastEv.name, iteration_counter))
        if False and lastEv is None:
            print("None EV in SBP_avoid_turning_when_clear {iteration_counter}")
        else:
            state = lastEv.data['state']
            t_dir = state[-2]
            if state[3] > MINIMAL_FWD_CLEARANCE and state[2] > MINIMAL_CLEARANCE and state[4] > MINIMAL_CLEARANCE and abs(FWD_DIR - t_dir) < FWD_DIR_TOLERANCE: #all clear, goal ahead
                print("SBP_avoid_turning_when_clear dir: {} Blocking {} {} iteration: {}".format(t_dir, BEvent("SBP_TurnLeft"), BEvent("SBP_TurnRight"), iteration_counter))
                blockedEvList.extend([BEvent("SBP_TurnLeft"), BEvent("SBP_TurnRight")])
            else:
                blockedEvList = []
# The Python implementation of a scenario that blocks rotating if the goal is head-on and the path is clear.


def SBP_avoid_k_consecuative_turns():
    k = 7
    counter = 0
    prevEv = None
    blockedEvList = []
    waitforEvList = [BEvent("SBP_MoveForward"), BEvent("SBP_TurnLeft"), BEvent("SBP_TurnRight")]
    while True:
        lastEv = yield {waitFor: waitforEvList, block: blockedEvList}
        # print("{} in SBP_avoid_k_consecuative_turns iteration: {}".format(lastEv.name, iteration_counter))
        if False and lastEv is None:
            print("None in SBP_avoid_k_consecuative_turns iteration: {}".format(iteration_counter))
        else:
            if prevEv is None or lastEv.name == "SBP_MoveForward" or prevEv.name != lastEv.name:
                prevEv = lastEv
                counter = 0
                blockedEvList = []
            else:
                if counter == k - 1:
                    # Blocking!
                    print("SBP_avoid_k_consecuative_turns Blocking {}, iteration: {}".format(lastEv, iteration_counter))
                    blockedEvList.append(lastEv)
                else:
                    counter += 1
# The Python implementation of a scenario that blocks rotating in the same direction more then k − 1 consecutive times.


def SBP_avoidBackAndForthRotation():
    blockedEvList = []
    waitforEvList = [BEvent("SBP_MoveForward"),
                     BEvent("SBP_TurnLeft", None),
                     BEvent("SBP_TurnRight", None)]
    while True:
        lastEv = yield {waitFor: waitforEvList, block: blockedEvList}
        # print("{} in SBP_avoidBackAndForthRotation iteration: {}".format(lastEv.name, iteration_counter))
        if False and lastEv is None:
            print("None in SBP_avoidBackAndForthRotation iteration: {}".format(iteration_counter))
        else:
            if lastEv.name != "SBP_TurnLeft" and lastEv.name != "SBP_TurnRight":
                blockedEvList = []
            else:
                blocked_ev = BEvent("SBP_TurnRight", None) if lastEv.name == "SBP_TurnLeft" else BEvent("SBP_TurnLeft", None)
                blocked_ev.data = None
                # Blocking!
                print("SBP_avoidBackAndForthRotation blocking {}, iteration: {}".format(blocked_ev, iteration_counter))
                blockedEvList.append(blocked_ev)


if __name__ == "__main__":
    initial_list = [SBP_avoid_turning_when_clear(), SBP_avoid_k_consecuative_turns(), SBP_avoidBackAndForthRotation()]
    b_program = BProgram_ex(bthreads=initial_list, #source_name='__main__',
                            event_selection_strategy=SimpleEventSelectionStrategy(),
                            listener=PrintBProgramRunnerListener(),
                            infinite_run=True)

    b_program.run(True)

    while True:
        SBP_requested_ev = get_random_action()
        iteration_counter += 1

        #  The event is requested externally, thus must check it is not blocked:
        if not b_program.is_event_blocked(SBP_requested_ev):
            SBP_terminated = b_program.one_pass_all_bthreads(True, SBP_requested_ev)

        assert not SBP_terminated, 'SBP: premature program termination'
        if b_program.is_event_blocked(SBP_requested_ev): ###  Mind that either it was already blocked, or became blocked in the
                                                         ###  call to one_pass_all_bthreads above
            print("In mainloop -- Blocked ev {}, iteration: {}".format(SBP_requested_ev, iteration_counter))
        else:
            SBP_terminated = b_program.superstep_all_bthreads()
        print("fininshed super-step {} in mainloop \n\n".format(iteration_counter))


==> sections/code/test.py <==
def SBP_avoidBackAndForthRotation():
	prevEv = None
	blockedEvList = []
	waitforEvList = [
		BEvent("SBP_MoveForward"),
		BEvent("SBP_TurnLeft"),
		BEvent("SBP_TurnRight")]
	while True:
		lastEv = yield {waitFor: waitforEvList, block: blockedEvList}
		if not lastEv is None and not prevEv is None:
			if lastEv == BEvent("SBP_MoveForward") \
			or prevEv == BEvent("SBP_MoveForward"):
				blockedEvList = []
				#prevEv = lastEv
			#e.g, SBP_TurnLeft -> SBP_TurnRight 
			# or vice-versa 
			elif lastEv != prevEv: 
				# Blocking!
				blockedEvList.append(prevEv)
			# can add to the 'lastEv == BEvent("SBP_MoveForward")'  
			# condition above, but it will damage readability
			else: 
				blockedEvList = []
			prevEv = lastEv
		else:
			if not lastEv is None:
				prevEv = lastEv
